Blood-Flow Modelling Along and Trough a Braided Multi-Layer Metallic Stent

In this work we study the hemodynamics in a stented artery connected either to a collateral artery or to an aneurysmal sac. The blood flow is driven by the pressure drop. Our aim is to characterize the flow-rate and the pressure in the contiguous zone to the main artery: using boundary layer theory we construct a homogenized first order approximation with respect to epsilon, the size of the stent's wires. This provides an explicit expression of the velocity profile through and along the stent. The profile depends only on the input/output pressure data of the problem and some homogenized constant quantities: it is explicit. In the collateral artery this gives the flow-rate. In the case of the aneurysm, it shows that : (i) the zeroth order term of the pressure in the sac equals the averaged pressure along the stent in the main artery, (ii) the presence of the stent inverses the rotation of the vortex. Extending the tools set up in [Bonnetier et al, Adv. Math. Fluids, 2009, Milisic, Meth. Apl. Ann., 2009] we prove rigorously that our asymptotic approximation is first order accurate with respect to . We derive then new implicit interface conditions that our approximation formally satisfies, generalizing our analysis to other possible geometrical configurations. In the last part we provide numerical results that illustrate and validate the theoretical approach.

==> flowrate.m <==
set terminal fig color textspecial
set output "q2.fig"
set key  bottom r
set key Right
set key spacing 3
set xlabel "$\\epsilon$"
set ylabel "\$Q_\{\\Gz\}$"
deta=52.6961;
plot "flowrate.gpt" i 1 u 1:4 ti "numerical" w lp , 0.75/deta*x ti "theoretical" w p

set style line 1 lt 1 lw 1 pt 5 ps 0.05
set style line 2 lt 2 lw 1 pt 6 ps 0.05

set logscale
set output "l2.fig"
set ylabel "\$L^2(\\Gz)\$"
set samples 4
plot "res_fin_col.gp" u 1:5 ti "\$\\ueps-\\bfuz\$" ,\
     "res_fin_col.gp" u 1:6  ti "\$\\ueps-\\ovueps\$", \
  0.03*x ti "\$k \\, \\epsilon\$"  w lp , \
  0.025*x**1.45  ti "\$ k \\,\\epsilon^{1.45}\$"  w lp

set output "h.fig"
set ylabel "\$h\$"
  plot "res_fin_col.gp" u 1:7 i 0 ti "\$h_{\\max}\$", 0.11*x**0.65  ti "\$k \\epsilon^{0.65}\$",\
"res_fin_col.gp" u 1:8 i 0 ti "\$h_{\\min}\$", 0.04*x**1.1  ti "\$k \\epsilon^{1.1}\$"



set output "l2_sac.fig"
set ylabel "\$L^2(\\Gz)\$"
set samples 4
plot "res_fin_sac.gp" u 1:2 ti "\$\\ueps-\\bfuz\$" ,\
     "res_fin_sac.gp" u 1:3  ti "\$\\ueps-\\ovueps\$", \
  0.01*x**1.45  ti "\$ k \\,\\epsilon^{1.45}\$"  w lp
set ylabel "\$L^2(\\Ode)\$"
set output "q2_sac.fig"
  plot   "res_fin_sac.gp" u 1:5  ti "\$\\peps-\\pzm\$" ,  1e-3*x**2


set nologscale xy
set xlabel "\$x_1\$"
set ylabel "\$\\bm{u}_2\$"
set output "velo_sac_2.fig"
plot "ane_2_sac.gpt" u 1:2 ti "\$\\ueps$" ,"ane_2_sac.gpt" u 1:3 ti "\$\\ovueps$" 
set output "velo_sac_4.fig"
plot "ane_4_sac.gpt" u 1:2 ti "\$\\ueps$" ,"ane_4_sac.gpt" u 1:3 ti "\$\\ovueps$" 



set logscale
set output "h_sac.fig"
set ylabel "\$h\$"
  plot "res_fin_sac.gp" u 1:7 i 0 ti "\$h_{\\max}\$", 0.11*x**0.65  ti "\$k \\epsilon^{0.65}\$",\
"res_fin_sac.gp" u 1:8 i 0 ti "\$h_{\\min}\$", 0.04*x**1.1  ti "\$k \\epsilon^{1.1}\$"


